Open Science with the LHCb Ntupling Service

The data samples collected at the Large Hadron Collider at CERN are highly valuable, and the analysis of these data has led to numerous discoveries and the 2025 Breakthrough Prize in Fundamental Physics. Preserving and providing open access to these data for future analysts is imperative to maximize the scientific output of the collected data. The LHCb collaboration has developed a novel approach to this pursuit of open science, the LHCb Ntupling Service: a web service for on-demand production and publishing of custom LHCb open data, providing open access to both Run 1, and for the first time, Run 2 proton-proton collision data collected by the LHCb experiment, amounting to over 4 PB of data to explore.

==> LHCbInternal/Figures/checkcolours.py <==
#!/usr/bin/env python
# Software to check the colour of a plot are understandable by colour-blind people
# Produces versions of the input images in different variants.
#
# Author for the EB: Francesco Dettori 
#
# Original software:
# Author: Loren Petrich, petrich (at) panix (dot) com, and lpetrich at various online venues. 
# Color-Blindness Simulator; uses the Python Image Library
# https://lpetrich.org/Science/ColorBlindnessSim/ColorBlindnessSim.html
# 


import sys
args = sys.argv


from PIL import Image
# Configuration from command line 
import argparse
parser = argparse.ArgumentParser(usage = 'usage: %(prog)s FILE ', description='Apply colour-blindness filters to images.  Does not accept pdf. ')
parser.add_argument("input_file", nargs = '+', metavar = 'FILE', help='files to be converted')


arguments = parser.parse_args()

# Possible filters (some of these are not used) 
cbnames = (\
	"No L (Red) - Protanopia",
	"No M (Green) - Deuteranopia",
	"No S (Blue) - Tritanopia",
	"Dog Vision",
	"Gray - Brightness",
	"Gray - L (Red)",
	"Gray - M (Green)",
	"Gray - S (Blue)"
)

# Color-blindness names and matrix values
cbmats = ( \
(0.202001295331, 0.991720719265, -0.193722014597, 0,
0.163800203026, 0.792663865514, 0.0435359314602, 0,
0.00913336570448, -0.0132684300993, 1.00413506439, 0),

(0.430749076295, 0.717402505462, -0.148151581757, 0,
0.336582831043, 0.574447762213, 0.0889694067435, 0,
-0.0236572929497, 0.0275635332006, 0.996093759749, 0),

(0.971710712275, 0.112392320487, -0.0841030327623, 0,
0.0219508442818, 0.817739672383, 0.160309483335, 0,
-0.0628595877201, 0.880724870686, 0.182134717034, 0),

(0.316086131719, 0.854894118151, -0.170980249869, 0,
0.250572926562, 0.683189199376, 0.0662378740621, 0,
-0.00735450321111, 0.00718184676374, 1.00017265645, 0),

(0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0),

(0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0),

(0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0),

(0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0)
)

def cvtsave(img,ix,outfile):
	cbmat = cbmats[ix]
	imgx = img.convert('RGB',cbmat)
	imgx.save(outfile)


for infile in arguments.input_file : 
        img = Image.open(infile)
        if img.mode != 'RGB':
                img = img.convert('RGB')

        fileprefix = infile.split(".")[0]
        filesuffix = infile.split(".")[1]
        print ("Producing file " + infile +" for case: Protanopia")
        cvtsave(img,1,fileprefix+"_protanopia."+filesuffix)
        print ("Producing file " + infile +" for case: Deuteranopia")
        cvtsave(img,2,fileprefix+"_deuteranopia."+filesuffix)
        print ("Producing file " + infile +" for case: Tritanopia")
        cvtsave(img,3,fileprefix+"_tritanopia."+filesuffix)
        print ("Producing file " + infile +" in grey scale")
        cvtsave(img,5,fileprefix+"_greyscale."+filesuffix)


print("Please check all these figures are understandable ")


==> LHCbInternal/Scripts/listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print("All symbols are now available in the file {0}".format(outname))

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print('Ignoring line: {0}'.format(l[:-1]))

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print('Ignoring line: {0}'.format(l[:-1]))
            
writer.finish()

fin.close()
fout.close()


==> LHCbInternal/Scripts/tags/2010-10-24/python/getDoc.py <==
#!/usr/bin/env python
" check out files from lhcbdocs area."
# $Id:$

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog [ <project_directory> [ <version>|latest|head [ <destination_directory> ] ] ]

                    defaults <project_directory> = "/"
                             <version> = "latest" (same as "head")
                             <destination_directory> = <project_directory> or userid if latter is "/"

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "getDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"
	if len(argum) > 0:
		relpath += argum[0]
	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = "/"
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	cmd0 = svnpath+relpath
	cmd = cmd0
	if len(argum) > 1:
		ver = argum[1]
		if ver in tags:
			cmd = "svn export "+cmd0 + "/"+tagdirname + ver
		else:
			if (ver == trunkdirname) or ((ver+"/") == trunkdirname) or (ver == "head"):
				cmd = "svn co "+cmd0 + "/" + trunkdirname
			else:
			   if ver != "/":
				print scriptn+"> requested version=",ver," not found"
				print scriptn+">   possibilities are: ",trunkdirname," , ",
				for tag in tags:
					print tag," ",
					if tag != tags[len(tags)-1]: print ", ",
				print
				return 1				
	else: 
		cmd = "svn co "+cmd0 + "/" + trunkdirname
	dest = relpath[1:]
	if len(argum) > 2:
		dest = argum[2]
	else: 
		if dest == "/":
			dest = options.user		
	while cmd[len(cmd)-1] == "/":
		cmd=cmd[0:len(cmd)-1]
	execu = cmd+" "+dest
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/Scripts/tags/2010-10-24/python/tagDoc.py <==
#!/usr/bin/env python
" tag project from lhcbdocs area."

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog <project_directory> [ <version_tag> [ <message_log_in_quotes> ] ]

                             <project_directory> - must be supplied (multiple / in the project_directory are allowed)
                             <version_tag> - any unique tag. If not given defaults to date in YYYY-MM-DD format
		  	     <message_log_in_quotes> - use if want to describe the tag meaning (mondane default supplied)	

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "tagDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) == 0:
		print scriptn+"> ERROR called without arguments. At least <project_directory> has to be supplied."
		return 1
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"+argum[0]

	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = ""
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	if trunkdirname == "":
		print scriptn + "> ERROR no 'latest' or 'trunk' subdirectories. Nothing to tag."
		return 1
		
	if tagdirname == "":
		print scriptn + "> ERROR no 'drafts' or 'tags' subdirectories. Create one first."
		return 2
		
	import datetime
        ver = datetime.datetime.now().date()
	if len(argum) > 1:
		ver = argum[1]
	if str(ver) in tags:
		print scriptn+"> ERROR the version_tag=",ver," already exist. Use a different one."
		print scriptn+">       list of existing version_tags=",tags
		return 3

	cmd = "svn cp "+svnpath+relpath+"/"+trunkdirname+" "+svnpath+relpath+"/"+tagdirname+str(ver)
	mess = " tagging "+relpath+" with tag="+str(ver)
	if len(argum) > 2:
		mess = argum[2]
	execu = cmd+" -m'"+mess+"'"
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/Scripts/trunk/python/CheckTitles.py <==
__author__ = 'P. Koppenburg'
import sys
import re
from ParseBib import *
import cPickle

class checkTitles :
    """
    run with 
    python CheckTitles.py <path-to-template>/LHCb-PAPER.bib 

    This will check that the titles in LHCb-PAPER.bib match those of arXiv.
    """
    
    bib = ""

####################################################################
    def __init__(self, thebib, pickle = '/afs/cern.ch/lhcb/project/web/Publications/working_dir/managers/dics.cpickle'):
        """
        Constructor
        """
        print "Using file", thebib
        self.parseP = parseBib(thebib)
        self.parseP.parsePapers()
        self.info = cPickle.load(open(pickle, 'r')) 
   
        self.readBib()

####################################################################
    def compareTitles(self,t1,t2):
        """
        Compare titles
        """
        oklist = [ '$' ]
        if (t1==t2): return True
        else:
            isok = True
            print "Different titles"
            print t1
            print t2
            for i,s in enumerate(difflib.ndiff(t1, t2)):
                if s[0]==' ': continue
                elif (s[-1] not in oklist):
                    if s[0]=='-': print(u'Delete "{}" from position {}'.format(s[-1],i))
                    if s[0]=='+': print(u'   Add "{}" to position {}'.format(s[-1],i))
                    isok = False
            if (isok): print "But differences are minor"
            return isok
        
####################################################################
    def readBib(self):
        """
        Read bibliography file and extract dictionary
        """
        print self.info.keys()
        print len(self.parseP.bibitems)
        for b in self.parseP.bibitems:
            thekey = b.paper.replace('LHCb-','')
            if thekey not in self.info.keys():
                print thekey, "not in pickle because `", b.note, "'"
                continue
            k = self.info[thekey]
            bibTitle = makeTitle(b.title) 
            dbTitle  = makeTitle(k['cds']['Title'])
            print "#####", b.paper                                           
            # print "Bib file:", b.arxiv, bibTitle
            # print "arXiv:   ", k['cds']['arXiv'], dbTitle
            if ( b.arxiv and b.arxiv != k['cds']['arXiv'] ):
                print "Inconsistent arXiv refs for",thekey, b.arxiv, k['cds']['arXiv']
                return
            self.compareTitles( bibTitle, dbTitle)
#                return

####################################################################
####################################################################
"""
Main
"""
if ( len(sys.argv) == 2 ):
    bib = sys.argv[1]
    c = checkTitles(bib)
elif ( len(sys.argv) == 3 ):
    bib = sys.argv[1]
    p = sys.argv[2]
    c = checkTitles(bib,p)

else: 
    print "Usage: python CheckTitles.py <path-to-template>/LHCb-PAPER.bib"
    exit 



    


==> LHCbInternal/Scripts/trunk/python/MakeCitations.py <==
__author__ = 'P. Koppenburg'
import sys
import re
from ParseBib import *

class makeCitations :
    """
    run with 
    python MakeCitations.py [ <path-to-template>/LHCb-PAPER.bib ]

    will generate a file that can be included in any LHCb talk. It will
    produce a new command \\LHCbCitation to be used as
    
    \\LHCbCitation{LHCb-PAPER-2014-001}
    \\LHCbCitation{LHCb-CONF-2014-001}

    The default is
    
    \\LHCbCitation[\\DefaultLHCbCitationStyle]{LHCb-PAPER-2014-001}

    where \\DefaultLHCbCitationStyle is \\tiny\\blue.

    \\setboolean{articletitles}

    will print the title in _before_ the citation

    @date 09-Apr-2025 Version 4.0 Split in LHCbCitationBase and other macros use it. Introduce LHCbVeryShortCitation.
    @date 02-Jul-2018 Version 3.2 Bug fix. Slanted only applied to first letters. Now short format also allows title printing.
    @date 13-Nov-2017 Version 3.1 Bug fix. All short citations appeared double.
    @date 09-Nov-2017 Version 3.0 Split into two files
    @date 12-Aug-2015 Version 2.4 Also allows printing of titles for CONFs
    @date 19-May-2015 Version 2.3 \\DefaultLHCbCitationStyle
    @date 28-Nov-2014 Version 2.2 Deal with joint papers
    @date 30-Aug-2014 Version 2.1 printing titles
    @date 07-Aug-2014 Version 2.0 making confs also
    @date 22-Jul-2014 Version 1.0 making papers
    
    """
    # Things you may want to change
    defaultBlue = "\\def\\CitationBlue{\\blue}"     # This is the default colour (note the \\)
    defaultStyle = "\\tiny\\CitationBlue"           # This is the default font (note the \\)
    default = "\\DefaultLHCbCitationStyle"          # This is the default font (note the \\)
    outfile = 'LHCbPapers.tex'
    titleFormat = "``\\textsl{"
    cdsString = "\\href{https://cds.cern.ch/search?ln=en&as=1&m1=p&f1=reportnumber&p1="

    
####################################################################
    def __init__(self, thefile = "LHCb-PAPER.bib", theConf = "LHCb-CONF.bib"):
        """
        Constructor
        """
        print("Using files {0} and {1}".format(thefile, theConf))
        self.file = thefile
        self.o = open(self.outfile, 'w')
        self.parseP = parseBib(thefile)
        self.parseC = parseBib(theConf,True)
   
####################################################################
    def do(self):
        """
        Do the parsining
        """
        self.o.write("%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n")
        self.o.write("""%
% All LHCb papers in one command
% Use as
% \\newboolean{articletitles}
% \\setboolean{articletitles}{false}
% \\input{LHCbPapers}
% 
% \\LHCbCitation{LHCb-PAPER-2014-001} does `LHCb, ref, arxiv'
% \\LHCbShortCitation{LHCb-PAPER-2014-001} does `LHCb, ref'
% \\LHCbTinyCitation{LHCb-PAPER-2014-001} does `ref'
% 
% optionally (this is the default):
% 
% \\LHCbCitation[\\tiny\\blue]{LHCb-PAPER-2014-001}
% \\LHCbShortCitation{LHCb-PAPER-2014-001}
% \\LHCbVeryShortCitation{LHCb-PAPER-2014-001}
% 
% @author P. Koppenburg
% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
""")
        self.o.write(self.defaultBlue+"\n")
        self.o.write("\\def"+self.default+"{"+self.defaultStyle+"}\n\n")
        #
        self.o.write("\\newcommand{\\LHCbCitation}[2]["+self.default+"]{\\LHCbCitationBase[#1]{#2}{1}{1}}%\n")
        self.o.write("\\newcommand{\\LHCbShortCitation}[2]["+self.default+"]{\\LHCbCitationBase[#1]{#2}{0}{1}}%\n")
        self.o.write("\\newcommand{\\LHCbTinyCitation}[2]["+self.default+"]{\\LHCbCitationBase[#1]{#2}{0}{0}}%\n")
        #
        #
        self.o.write("% \\notinmath ensures that if LHCbCitation is used in text mode it stays in text.\n")
        self.o.write("% If used in math mode it passes in text. This is not the same as \\text{} or \\mbox{}\n")
        self.o.write("% as they would create a non-breakable box.\n")
        #
        self.o.write("\\ifdefined\\notinmath\n")
        self.o.write("\\else\n")
        self.o.write("\\newcommand{\\notinmath}[1]{\\ifmmode\\text{#1}\\else#1\\fi}\n")
        self.o.write("\\fi\n\n")

        self.parseP.parsePapers()
        self.parseC.parseConf()

#        self.o.write("\\newboolean{articletitles}\n")
#        self.o.write("\\setboolean{articletitles}{false}\n")
        self.o.write("\\newcommand{\\LHCbCitationBase}[4]["+self.default+"]{{\\notinmath{%\n")   
        self.writePapers(self.parseP)
        self.o.write("%\n% CONF\n%\n")
        self.writeConfs(self.parseC)
        self.o.write("}}}")
        

####################################################################
    def writePapers(self,parseP):
        """
        writes out papers
        """
        for b in parseP.bibitems:
            # print("PAPER", b.paper, "JOURNAL", b.journal, "VOL", b.volume, "PG", b.pages, "NOTE", b.note, "ARXIV", b.arxiv)
            theref = ""
            ## If there is already a journal -> published
            if (b.journal):
                theref = self.replace(b.journal+" "+b.volume)+" ("+b.year+") "+b.pages+"\\ifthenelse{\\equal{#4}{1}}{, arXiv:"+b.arxiv+"}{}"
                ## not yet published
            else :
                theref = "arXiv:"+b.arxiv 
            ## is there an arxiv?
            if (b.arxiv): 
                thestring = "\\href{http://arxiv.org/abs/"+b.arxiv+"}{"+theref+"}"
            ## Else under preparation
            else:
                thestring = self.cdsString+b.paper+"}{"+b.paper+"}"
            if (b.note): thestring+=", "+b.note
            toBeWritten = "\\ifthenelse{\\equal{#2}{"+b.paper+"}}{"+self.printTitle(b)
            
            if "2014-049" in b.paper:
                toBeWritten += "#1[\\ifthenelse{\\equal{#3}{1}}{CMS \\& LHCb, }{}"+thestring+"]}{}%\n"
            elif "2025-063" in b.paper or "2025-064" in b.paper:
                toBeWritten += "#1[\\ifthenelse{\\equal{#3}{1}}{BESIII \\& LHCb, }{}"+thestring+"]}{}%\n"
            else:
                toBeWritten += "#1[\\ifthenelse{\\equal{#3}{1}}{LHCb, }{}"+thestring+"]}{}%\n"

            if not toBeWritten.count("{")==toBeWritten.count("}"):
                print("Inbalanced braces in ``{0}''".format(toBeWritten) )
                sys.exit()
            if not toBeWritten.count("[")==toBeWritten.count("]"):
                print("Inbalanced square braces in ``{0}''".format(toBeWritten) )
                sys.exit()
            if not toBeWritten.count("(")==toBeWritten.count(")"):
                print("Inbalanced parentheses in ``{0}''".format(toBeWritten) )
                sys.exit()
                
            self.o.write(toBeWritten)
            if (b.journal and not b.arxiv):
                print("Warning: Missing arxiv for PAPER {0} JOURNAL {1} VOL {2} PG {3} NOTE {4} ARXIV {5}".format(self.paper, self.journal, self.volume, self.pages, self.note, self.arxiv))


####################################################################
    def writeConfs(self,parseC):
        """
        writes out CONFs
        """
        for b in parseC.bibitems:
#          print b.paper, b.note
          retired = ""
          if ("Retired" in b.note): retired = "{\\ \\bf (Retired)}"
          thestring = self.cdsString+b.paper+"}{"+b.paper+retired+"}"
          self.o.write("\\ifthenelse{\\equal{#2}{"+b.paper+"}}{"+self.printTitle(b)+"#1[\\ifthenelse{\\equal{#3}{1}}{LHCb, }{}"+thestring+"]}{}%\n")
        
####################################################################
    def printTitle(self,b):
        """
        Format title nicely
        """
#        if (short): return ""
        endFormat = ""
        if ("``" in self.titleFormat): endFormat = "''"
        if ("{" in self.titleFormat): endFormat = "}"+endFormat
        return "\\ifthenelse{\\boolean{articletitles}}{"+self.titleFormat+b.title+endFormat+" }{}"
       
####################################################################
    def replace(self,j): 
#        print "'", j, "'"
        j = j.replace("Phys. Rev. Lett.","PRL")
        j = j.replace("Phys. Rev. D","PRD ")
        j = j.replace("Phys. Lett. B","PLB ")
        j = j.replace("Eur. Phys. J. C","EPJC ")
        j = j.replace("Eur. Phys. J.","EPJ") # No space
        j = j.replace("Nature Physics","Nature Phys.")
        return j
##################################################################################

####################################################################
    def close(self): self.o.close()
##################################################################################
"""
Main
"""
if ( len(sys.argv) == 2 ):
    conf = sys.argv[1].replace("LHCb-PAPER.bib","LHCb-CONF.bib")
    m = makeCitations(sys.argv[1],conf)
else:
    m = makeCitations()
    
m.do()
m.close()


==> LHCbInternal/Scripts/trunk/python/ParseBib.py <==
__author__ = 'P. Koppenburg'
import sys
import re
import difflib

####################################################################
def makeTitle(title):
    title = title.replace("\t"," ").replace("\n"," ")
    if title[0] == "{": title = title[1:]
    if title[-1] == "}" : title = title[:-1]
    while ("  " in title):
        title = title.replace("  "," ")
    return title
        
####################################################################
class bibitem :
    """
    Contains bibliography items
    """
    LHCb = ""
    paper = ""
    arxiv = ""
    journal = ""    
    volume = ""
    pages = ""
    note = ""
    number = ""
    title = ""
    
####################################################################
    def getTitle(self,line,intitle):
        """
        Fill title
        """
        self.title = self.title.replace("\n"," ")+line.split('"')[0]
        if line.find('",')>0: intitle = False
        return intitle
        
####################################################################

class parseBib :
    """
    Helper class to parse bibliography files
    """

    # If you'd like to change any of that, let Patrick know.
    re_article = re.compile('@article{(.*)')
    re_conf = re.compile('@(lhcbreport|misc){(.*)')
    re_journal = re.compile('(.*)journal(.*)')
    re_volume = re.compile('(.*)volume(.*)')
    re_pages = re.compile('(.*)pages(.)')
    re_note = re.compile('(.*)note(.*)')
    re_arxiv = re.compile('(.*)eprint(.*)')
    re_end = re.compile('}')
    re_year = re.compile('(.*)year(.*)')    
    re_title = re.compile('(.*)title(.*)')
    re_collaboration = re.compile('(.*)collaboration(.*)')
    entrydone = False
    lines = []
    bibitems = []
   
####################################################################
    def __init__(self, thefile, conf = False):
        """
        Initialise from file
        """
        self.file = open(thefile)
        self.lines = self.file.readlines()
#        print len(self.lines)
        self.bibitems = []
        

####################################################################
    def parsePapers(self):
        """
        Do the parsing of lines of LHCb-PAPER.bib
        """
        intitle = False
        b =  bibitem()
        inBib = False
        for line in self.lines:
            if "%"==line[0] : continue
#            print line #, "In title", intitle
            if (intitle):
                intitle = b.getTitle(line,intitle)
#                print('Continue 1')
                continue
            intitle = False
            if (self.re_article.match(line)):
                inBib = True
                b.paper = line.split('{')[1].replace(",","").replace("\n","")
            if not inBib : continue # continue until we have a bibItem
            if (self.re_journal.match(line)):
                b.journal = line.split('"')[1]
            if (self.re_volume.match(line)):
                b.volume = line.split('"')[1]
            if (self.re_pages.match(line)):
                if '"' in line:
                    b.pages = line.split('"')[1]
                else:
                    b.pages = line.split('{')[1].split('}')[0]
            if (self.re_note.match(line)):
                b.note = line.split('"')[1].replace("{","").replace("}","")
            if (self.re_arxiv.match(line)):
                b.arxiv = line.split('"')[1]
            if (self.re_year.match(line)):
                b.year = line.split('"')[1]
            if (self.re_collaboration.match(line)):
                b.LHCb = (line.split('"')[1]).replace(" collaborations",", ").replace(" collaboration",", ")
            if (self.re_title.match(line)):
                b.title = line.split('"')[1]
                if (-1==line.find('",')): 
                    intitle = True
#                    print('Continue 2')
                    continue
                
#            print('matching end {0}'.format(self.re_end.match(line.lstrip())))
            if (self.re_end.match(line.lstrip())):
                #        print line
                b.title = makeTitle(b.title) 
#                print len(self.bibitems), b.paper
                self.bibitems.append(b)
                b = bibitem() # a new one
                inBib = False
   
####################################################################
    def parseConf(self):
        """
        Do the parsing of lines of LHCb-CONF.bib
        """
        intitle = False
        inBib = False
        b = bibitem()
        for line in self.lines:
            if "%"==line[0] : continue
            if (intitle):
                intitle = b.getTitle(line,intitle)
                continue
            intitle = False
            if (self.re_conf.match(line)):
                inBib = True
                b.paper = line.split('{')[1].replace(",","").replace("\n","")
            if not inBib : continue # continue until we have a bibItem
            if (self.re_collaboration.match(line)):
                b.LHCb = (line.split('"')[1]).replace(" collaborations",", ").replace(" collaboration",", ")
            if (self.re_note.match(line)):
                b.note = line.split('"')[1].replace("{","").replace("}","")
            if (self.re_title.match(line)):
                b.title = line.split('"')[1]
                if (-1==line.find('",')): 
                    intitle = True 
                    continue
            if (self.re_end.match(line)):
                self.bibitems.append(b)
                b = bibitem() # a new one
                inBib = False


==> LHCbInternal/Scripts/trunk/python/getDoc.py <==
#!/usr/bin/env python
" check out files from lhcbdocs area."
# $Id:$

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog [ <project_directory> [ <version>|latest|head [ <destination_directory> ] ] ]

                    defaults <project_directory> = "/"
                             <version> = "latest" (same as "head")
                             <destination_directory> = <project_directory> or userid if latter is "/"

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "getDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"
	if len(argum) > 0:
		relpath += argum[0]
	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = "/"
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	cmd0 = svnpath+relpath
	cmd = cmd0
	if len(argum) > 1:
		ver = argum[1]
		if ver in tags:
			cmd = "svn export "+cmd0 + "/"+tagdirname + ver
		else:
			if (ver == trunkdirname) or ((ver+"/") == trunkdirname) or (ver == "head"):
				cmd = "svn co "+cmd0 + "/" + trunkdirname
			else:
			   if ver != "/":
				print scriptn+"> requested version=",ver," not found"
				print scriptn+">   possibilities are: ",trunkdirname," , ",
				for tag in tags:
					print tag," ",
					if tag != tags[len(tags)-1]: print ", ",
				print
				return 1				
	else: 
		cmd = "svn co "+cmd0 + "/" + trunkdirname
	dest = relpath[1:]
	if len(argum) > 2:
		dest = argum[2]
	else: 
		if dest == "/":
			dest = options.user		
	while cmd[len(cmd)-1] == "/":
		cmd=cmd[0:len(cmd)-1]
	execu = cmd+" "+dest
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/Scripts/trunk/python/tagDoc.py <==
#!/usr/bin/env python
" tag project from lhcbdocs area."

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog <project_directory> [ <version_tag> [ <message_log_in_quotes> ] ]

                             <project_directory> - must be supplied (multiple / in the project_directory are allowed)
                             <version_tag> - any unique tag. If not given defaults to date in YYYY-MM-DD format
		  	     <message_log_in_quotes> - use if want to describe the tag meaning (mondane default supplied)	

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "tagDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) == 0:
		print scriptn+"> ERROR called without arguments. At least <project_directory> has to be supplied."
		return 1
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"+argum[0]

	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = ""
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	if trunkdirname == "":
		print scriptn + "> ERROR no 'latest' or 'trunk' subdirectories. Nothing to tag."
		return 1
		
	if tagdirname == "":
		print scriptn + "> ERROR no 'drafts' or 'tags' subdirectories. Create one first."
		return 2
		
	import datetime
        ver = datetime.datetime.now().date()
	if len(argum) > 1:
		ver = argum[1]
	if str(ver) in tags:
		print scriptn+"> ERROR the version_tag=",ver," already exist. Use a different one."
		print scriptn+">       list of existing version_tags=",tags
		return 3

	cmd = "svn cp "+svnpath+relpath+"/"+trunkdirname+" "+svnpath+relpath+"/"+tagdirname+str(ver)
	mess = " tagging "+relpath+" with tag="+str(ver)
	if len(argum) > 2:
		mess = argum[2]
	execu = cmd+" -m'"+mess+"'"
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  #echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  echo "$f" | $LATEX 'LHCbInternal/wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

